Sharp Constants in Uniformity Testing via the Huber Statistic

Uniformity testing is one of the most well-studied problems in property testing, with many known test statistics, including ones based on counting collisions, singletons, and the empirical TV distance. It is known that the optimal sample complexity to distinguish the uniform distribution on $m$ elements from any $\epsilon$-far distribution with $1-\delta$ probability is $n = \Theta\left(\frac{\sqrt{m \log (1/\delta)}}{\epsilon^2} + \frac{\log (1/\delta)}{\epsilon^2}\right)$, which is achieved by the empirical TV tester. Yet in simulation, these theoretical analyses are misleading: in many cases, they do not correctly rank order the performance of existing testers, even in an asymptotic regime of all parameters tending to $0$ or $\infty$. We explain this discrepancy by studying the \emph{constant factors} required by the algorithms. We show that the collisions tester achieves a sharp maximal constant in the number of standard deviations of separation between uniform and non-uniform inputs. We then introduce a new tester based on the Huber loss, and show that it not only matches this separation, but also has tails corresponding to a Gaussian with this separation. This leads to a sample complexity of $(1 + o(1))\frac{\sqrt{m \log (1/\delta)}}{\epsilon^2}$ in the regime where this term is dominant, unlike all other existing testers.

==> lottery.py <==
import numpy as np
import pylab
#pylab.ion()
from scipy.stats import rv_discrete

pylab.style.use('classic')

def discrete_sample(p, **kws):
    sampler = rv_discrete(values=(np.arange(len(p)), p))
    return sampler.rvs(**kws)

from matplotlib import rc
rc('font',  size='15')
rc('axes', labelsize='large')
rc('lines', linewidth=2)

nums = open('polish-lottery-nums').read().splitlines()
data = np.array([list(map(int, line.split()[2:])) for line in nums]) - 1

bins = np.arange(81)-0.5
hist = np.histogram(data[:300], bins)[0]

true_pdf = np.zeros(80)
R = np.arange(49, 59)
Rest = list(set(np.arange(len(hist))) - set(R))
true_pdf[R] = np.mean(hist[R]) / np.sum(hist)
true_pdf[Rest] = np.mean(hist[Rest]) / np.sum(hist)
uniform = np.ones(80) * 1./80

discrete_sample(true_pdf, size=data.shape)

def get_rand_val(tester, p, shape):
    return tester(np.histogram(discrete_sample(p, size=shape), bins)[0])

def histogram_tester(f):
    def g(samples):
        return f(np.histogram(samples, bins)[0])
    return g

@histogram_tester
def get_tv(hist):
    p = hist * 1. / np.sum(hist)
    n = len(hist)
    U = np.ones(n) * 1. / n
    TV = np.sum(np.abs(p - U))/2
    return TV

@histogram_tester
def get_zeros(hist):
    return (hist == 0).sum()

@histogram_tester
def get_coll(hist):
    C = hist*(hist- 1) / 2
    return C.sum()

def median_tester(k):
    def mediate(f):
        def g(samples):
            per_bin = len(samples) // k
            points = [f(samples[i*per_bin:(i+1)*per_bin]) for i in range(k)]
            return np.median(points)
        return g
    return mediate

get_coll_median = median_tester(3)(get_coll)

print(get_tv(hist))

def sample_rand(data, tester=get_tv, distribution=None):
    if distribution is None:
        rand_data = np.random.randint(1, 81, size=data.shape) - 1
    else:
        rand_data = discrete_sample(distribution, size=data.shape)
    return tester(rand_data)

def plot_cdf(samples, **kws):
    pylab.plot(sorted(samples), np.arange(len(samples))*1./len(samples), **kws)

def check(tester, k, data):
    samples = [sample_rand(data, tester) for i in range(k)]
    plot_cdf(samples, label='Null hypothesis (uniform)')
    pylab.vlines(tester(np.histogram(data, bins)[0]), 0, 1, linestyles='--', label='Observation')


p_alt = np.ones(80)
p_alt[49:59] /= 2.
p_alt /= np.sum(p_alt)
actual_eps = np.sum(np.abs(p_alt - 1./80)) / 2

def get_worst(n, eps, k):
    p = np.ones(n) * 1. / n
    p[:k] += actual_eps * 1. / k
    p[k:] -= actual_eps * 1. / (n - k)
    return p

p_alt2 = get_worst(80, actual_eps, 40)

pylab.figure(figsize=(8,4))
pylab.clf()
pylab.bar(bins[:-1]+0.5, hist, 1)
pylab.xlim(0, 80)
pylab.title('Histogram of first 6000 numbers\ndrawn in Polish Multilotek')
pylab.ylabel('Number of times appearing')
pylab.xlabel('Pick')
pylab.tight_layout()
pylab.savefig('lottery-hist.pdf')

def get_overlap(a, b):
    a.sort()
    b.sort()
    for i in range(len(a)):
        if a[-1-i] < b[i]:
            return i * 1. / len(a)

def check2(tester, k, data):
    samples = [sample_rand(data, tester) for i in range(k)]
    sample_actual = [sample_rand(data, tester, p_alt) for i in range(k)]
    sample_worst = [sample_rand(data, tester, p_alt2) for i in range(k)]
    print("Actual:", get_overlap(samples, sample_actual), "Worst:", get_overlap(samples, sample_worst))
    plot_cdf(samples, label='Null hypothesis (uniform)')
    plot_cdf(sample_actual, linestyle='--', label='Actual distribution')
    plot_cdf(sample_worst, linestyle=':', label='Worst case $\\varepsilon$-far dist.')
    pylab.vlines(tester(data), 0, 1, linestyles='-.', label='Observation')
    pylab.ylabel('CDF')
    pylab.legend(loc='lower right')

pylab.ioff()
pylab.figure(figsize=(8,5))
num_samples = 100000
pylab.clf()
check2(get_tv, num_samples, data[:90])

pylab.title('Result after 5 months = 1800 samples')
pylab.xlabel('Empirical TV distance')
ax = pylab.gca()
box = ax.get_position()
ax.set_position([box.x0, box.y0 + box.height * 0.23,
                 box.width, box.height * 0.8])
from matplotlib.font_manager import FontProperties
fontP = FontProperties()
fontP.set_size('medium')

# Put a legend below current axis
ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.15),
          fancybox=True, shadow=True, ncol=2, prop=fontP)

pylab.savefig('lottery-tv-1800.pdf')

num_samples = 1000
pylab.clf()
check2(get_coll, num_samples, data[:103])
pylab.title('Result after 7 months = 2400 samples')
pylab.xlabel('Number collisions')
pylab.savefig('lottery-coll-2400.pdf')


pylab.clf()
pylab.subplot(221)
check2(get_coll, num_samples, data[:40])
pylab.xlabel('Number collisions')
pylab.title('Result after 40 drawings')
pylab.subplot(223)
check2(get_coll, num_samples, data[:200])
pylab.xlabel('Number collisions')
pylab.title('Result after 200 drawings')
pylab.subplot(222)
check2(get_coll_median, num_samples, data[:40])
pylab.xlabel('Median number collisions')
pylab.title('Result after 40 drawings')
pylab.subplot(224)
check2(get_coll_median, num_samples, data[:200])
pylab.xlabel('Median number collisions')
pylab.title('Result after 200 drawings')
# pylab.subplot(222)
# check2(get_tv, num_samples, data[:40])
# pylab.xlabel('Empirical TV distance')
# pylab.title('Result after 40 drawings')
# pylab.subplot(224)
# check2(get_tv, num_samples, data[:200])
# pylab.xlabel('Empirical TV distance')
# pylab.title('Result after 200 drawings')
pylab.tight_layout()
pylab.savefig('lottery-coll-tv-comparison.pdf')


pylab.clf();check2(get_tv, 1000, data[:50])
pylab.clf();check2(get_coll, 1000, data[:50])
pylab.clf();check(get_coll, 1000, data[:50]);plot_cdf([sample_rand(data[:50], get_coll, p_alt) for i in range(1000)], label='Actual dist')
pylab.clf();check(get_coll, 1000, data[:50])

pylab.clf()
check(get_tv, 4000, data[:50])
pylab.legend(loc='upper left')
pylab.ylabel('CDF')
pylab.xlabel('Empirical TV')
pylab.title('Test results after 50 drawings')
pylab.tight_layout()
pylab.savefig('lottery-50.pdf')

pylab.clf()
check(lambda x: get_coll(x)/1000., 10000, data[:300])
pylab.legend(loc='lower right')
pylab.ylabel('CDF')
pylab.xlabel('Number of collisions (thousands)')
pylab.title('Clearly distinguished by counting colliding pairs')
pylab.tight_layout()
pylab.savefig('lottery-300.pdf')






==> lottery2.py <==
import numpy as np
import pylab
import pickle

#pylab.ion()
from scipy.stats import rv_discrete

pylab.style.use('classic')

def discrete_sample(p, **kws):
    sampler = rv_discrete(values=(np.arange(len(p)), p))
    return sampler.rvs(**kws)

from matplotlib import rc
rc('font',  size='15')
rc('axes', labelsize='large')
rc('lines', linewidth=2)
rc('text', usetex=True)

def get_rand_val(tester, p, shape):
    return tester(np.histogram(discrete_sample(p, size=shape), bins)[0])

def histogram_tester(f):
    def g(samples):
        return f(np.histogram(samples, bins)[0])
    return g

@histogram_tester
def get_tv(hist):
    p = hist * 1. / np.sum(hist)
    m = len(hist)
    U = np.ones(m) * 1. / m
    TV = np.sum(np.abs(p - U))/2
    return TV

def huber(beta):
    @histogram_tester
    def get_huber(hist):
        p = hist * 1. / np.sum(hist)
        m = len(hist)
        U = np.ones(m) * 1. / m
        val = np.sum(np.min(np.abs(p - U)*2*beta - beta**2,
                            np.abs(p - U)**2))
        return val
    return get_huber

@histogram_tester
def get_zeros(hist):
    return (hist == 0).sum()

@histogram_tester
def get_coll(hist):
    C = hist*(hist- 1) / 2
    return C.sum()

def sample_rand(n, m, eps=0, tester=get_tv):
    unif_samples = np.random.randint(m, size=n)
    nonunif_samples = np.random.randint(m//2, size=n)
    choice = np.random.random(size=n) < eps * (m / (m//2))
    rand_data = np.array([unif_samples, nonunif_samples])[choice*1, np.arange(n)]
    return tester(rand_data)
# def sample_rand(n, m, eps=0, tester=get_tv):
#     distribution = np.ones(m)/m
#     distribution[:m//2] += eps/(m//2)
#     distribution[m//2:] -= eps/(m - m//2)
#     distribution /= np.sum(distribution)
#     rand_data = discrete_sample(distribution, size=n)
#     return tester(rand_data)

def get_sample(n, m, eps, num_samples, tester):
    data0 = [sample_rand(n, m, 0, tester) for _ in range(num_samples)]
    data1 = [sample_rand(n, m, eps, tester) for _ in range(num_samples)]
    return np.array([data0, data1])


def normalize(data):
    umean = np.mean(data[0])
    nonumean = np.mean(data[1])
    return (data - umean) / (nonumean - umean)

def error_estimate(data):
    lo, hi = np.sort(data, axis=1)
    lo = lo[::-1]
    locs = np.where(lo < hi)[0]
    loc = (0 if not len(locs) else locs[0]+1)
    return loc / len(lo)

def plot_data(data):
    pylab.hist(data[0], bins=20, density=True, alpha=0.7)
    pylab.hist(data[1], bins=20, density=True, alpha=0.7)

def plot_cdf(samples, **kws):
    pylab.plot(np.sort(samples), np.arange(len(samples))/len(samples), **kws)

num_samples = 100
n = 10000
m = 10000
eps = 0.125

#XXX THIS IS USED GLOBALLY
bins = np.arange(m+1)-.5

picklename = 'figure_data.pickle'

try:
    with open(picklename, 'rb') as f:
        d = pickle.load(f)
    TV = d['TV']
    coll = d['coll']
except FileNotFoundError:
    TV = coll = [[], []]

if True:
    TV = np.hstack([TV, get_sample(n, m, eps, num_samples, get_tv)])
    coll = np.hstack([coll, get_sample(n, m, eps, num_samples, get_coll)])
    with open(picklename, 'wb') as f:
        pickle.dump(dict(TV=TV, coll=coll), f)

print(f'{len(TV[0])} samples.  TV: {error_estimate(TV)} coll: {error_estimate(coll)}')

#plot_data(normalize(TV_results))
#plot_data(normalize(coll_results))

#ti = time.time();t,c = [lottery2.get_sample(10000, 10000, .2, 7*300, f) for f in (lottery2.get_tv, lottery2.get_coll)];print(f'C: {error_estimate(c)} TV: {error_estimate(t)} time: {time.time()-ti}')
# pickle.dump({'coll': c, 'TV': t}, f)

# This is m=n=10000, eps=0.25; figure_data.pickle is eps=0.2 but then p=0.06 for collisions
# d = pickle.load(open('figure_data2.pickle', 'rb'))



#tr = normalize(d['TV'])
#cr = normalize(d['coll'])

tr = normalize(TV)
cr = normalize(coll)

pylab.clf()
hbins = np.arange(-1, 2, 0.05)
#kws = dict(density=True, alpha=.7, bins=hbins, histtype='step', lw=4)
kws = dict(lw=2)
plot_cdf(tr[0], **kws, color='blue', label='TV, uniform')
plot_cdf(tr[1], **kws, color='dodgerblue', label='TV, nonuniform')
plot_cdf(cr[0], **kws, color='red', label='Collisions, uniform')
plot_cdf(cr[1], **kws, color='darksalmon', label='Collisions, nonuniform')
pylab.vlines(0.5, 0, 1, linestyles='dashed', color='black', label='Threshold')
pylab.legend(loc='center right')
pylab.title(r'CDF of TV and Collisions Tester')
pylab.xlim([-1, 2])
pylab.xticks([0, 1], ['Expected value\nuniform', 'Expected value\nnon-uniform'])
pylab.yticks([0, 0.5, 1])
pylab.xlabel('Statistic')
pylab.ylabel('Cumulative Density')
pylab.tight_layout()

pylab.savefig('tv-vs-coll-simulation.pdf')



==> lottery3.py <==
import numpy as np
import pylab
import pickle

#pylab.ion()
from scipy.stats import rv_discrete

pylab.style.use('classic')

def discrete_sample(p, **kws):
    sampler = rv_discrete(values=(np.arange(len(p)), p))
    return sampler.rvs(**kws)

from matplotlib import rc
rc('font',  size='15')
rc('axes', labelsize='large')
rc('lines', linewidth=2)
rc('text', usetex=True)

def get_rand_val(tester, p, shape):
    return tester(np.histogram(discrete_sample(p, size=shape), bins)[0])

def histogram_tester(f):
    def g(samples):
        return f(np.histogram(samples, bins)[0])
    return g

@histogram_tester
def get_tv(hist):
    p = hist * 1. / np.sum(hist)
    m = len(hist)
    U = np.ones(m) * 1. / m
    TV = np.sum(np.abs(p - U))/2
    return TV

def huber(beta):
    @histogram_tester
    def get_huber(hist):
        p = hist * 1. / np.sum(hist)
        m = len(hist)
        U = np.ones(m) * 1. / m
        val = np.sum(np.min(np.abs(p - U)*2*beta - beta**2,
                            np.abs(p - U)**2))
        return val
    return get_huber

@histogram_tester
def get_zeros(hist):
    return (hist == 0).sum()

@histogram_tester
def get_coll(hist):
    C = hist*(hist- 1) / 2
    return C.sum()

def sample_rand(n, m, eps=0, tester=get_tv):
    unif_samples = np.random.randint(m, size=n)
    nonunif_samples = np.random.randint(m//2, size=n)
    choice = np.random.random(size=n) < eps * (m / (m//2))
    rand_data = np.array([unif_samples, nonunif_samples])[choice*1, np.arange(n)]
    return tester(rand_data)

def get_sample(n, m, eps, num_samples, tester):
    data0 = [sample_rand(n, m, 0, tester) for _ in range(num_samples)]
    data1 = [sample_rand(n, m, eps, tester) for _ in range(num_samples)]
    return np.array([data0, data1])


def normalize(data):
    umean = np.mean(data[0])
    nonumean = np.mean(data[1])
    return (data - umean) / (nonumean - umean)

def error_estimate(data):
    lo, hi = np.sort(data, axis=1)
    lo = lo[::-1]
    locs = np.where(lo < hi)[0]
    loc = (0 if not len(locs) else locs[0]+1)
    return loc / len(lo)

def plot_data(data):
    pylab.hist(data[0], bins=20, density=True, alpha=0.7)
    pylab.hist(data[1], bins=20, density=True, alpha=0.7)

def plot_cdf(samples, **kws):
    pylab.plot(np.sort(samples), np.arange(len(samples))/len(samples), **kws)

num_samples = 100
n = 100000
m = 100000
eps = 0.1

#XXX THIS IS USED GLOBALLY
bins = np.arange(m+1)-.5

picklename = 'figure_data2.pickle'

try:
    with open(picklename, 'rb') as f:
        d = pickle.load(f)
    TV = d['TV']
    coll = d['coll']
except FileNotFoundError:
    TV = coll = [[], []]

if True:
    TV = np.hstack([TV, get_sample(n, m, eps, num_samples, get_tv)])
    coll = np.hstack([coll, get_sample(n, m, eps, num_samples, get_coll)])
    with open(picklename, 'wb') as f:
        pickle.dump(dict(TV=TV, coll=coll), f)

print(f'{len(TV[0])} samples.  TV: {error_estimate(TV)} coll: {error_estimate(coll)}')

#plot_data(normalize(TV_results))
#plot_data(normalize(coll_results))

#ti = time.time();t,c = [lottery2.get_sample(10000, 10000, .2, 7*300, f) for f in (lottery2.get_tv, lottery2.get_coll)];print(f'C: {error_estimate(c)} TV: {error_estimate(t)} time: {time.time()-ti}')
# pickle.dump({'coll': c, 'TV': t}, f)

# This is m=n=10000, eps=0.25; figure_data.pickle is eps=0.2 but then p=0.06 for collisions
# d = pickle.load(open('figure_data2.pickle', 'rb'))



#tr = normalize(d['TV'])
#cr = normalize(d['coll'])

tr = normalize(TV)
cr = normalize(coll)

pylab.clf()
hbins = np.arange(-1, 2, 0.05)
#kws = dict(density=True, alpha=.7, bins=hbins, histtype='step', lw=4)
kws = dict(lw=2)
plot_cdf(tr[0], **kws, color='blue', label='TV, uniform')
plot_cdf(tr[1], **kws, color='dodgerblue', label='TV, nonuniform')
plot_cdf(cr[0], **kws, color='red', label='Collisions, uniform')
plot_cdf(cr[1], **kws, color='darksalmon', label='Collisions, nonuniform')
pylab.vlines(0.5, 0, 1, linestyles='dashed', color='black', label='Threshold')
pylab.legend(loc='center right')
pylab.title(r'CDF of TV and Collisions Tester')
pylab.xlim([-1, 2])
pylab.xticks([0, 1], ['Expected value\nuniform', 'Expected value\nnon-uniform'])
pylab.yticks([0, 0.5, 1])
pylab.xlabel('Statistic')
pylab.ylabel('Cumulative Density')
pylab.tight_layout()

pylab.savefig('tv-vs-coll-simulation2.pdf')



==> lottery4.py <==
import numpy as np
import pylab
import pickle

#pylab.ion()
from scipy.stats import rv_discrete

pylab.style.use('classic')

def discrete_sample(p, **kws):
    sampler = rv_discrete(values=(np.arange(len(p)), p))
    return sampler.rvs(**kws)

from matplotlib import rc
rc('font',  size='15')
rc('axes', labelsize='large')
rc('lines', linewidth=2)
rc('text', usetex=True)

def get_rand_val(tester, p, shape):
    return tester(np.histogram(discrete_sample(p, size=shape), bins)[0])

def histogram_tester(f):
    def g(samples):
        return f(np.histogram(samples, bins)[0])
    return g

@histogram_tester
def get_tv(hist):
    p = hist * 1. / np.sum(hist)
    m = len(hist)
    U = np.ones(m) * 1. / m
    TV = np.sum(np.abs(p - U))/2
    return TV

def huber(beta):
    @histogram_tester
    def get_huber(hist):
        p = hist * 1. / np.sum(hist)
        m = len(hist)
        U = np.ones(m) * 1. / m
        val = np.sum(np.min(np.abs(p - U)*2*beta - beta**2,
                            np.abs(p - U)**2))
        return val
    return get_huber

@histogram_tester
def get_zeros(hist):
    return (hist == 0).sum()

@histogram_tester
def get_coll(hist):
    C = hist*(hist- 1) / 2
    return C.sum()

def sample_rand(n, m, eps=0, tester=get_tv):
    unif_samples = np.random.randint(m, size=n)
    nonunif_samples = np.random.randint(m//2, size=n)
    choice = np.random.random(size=n) < eps * (m / (m//2))
    rand_data = np.array([unif_samples, nonunif_samples])[choice*1, np.arange(n)]
    return tester(rand_data)

def get_sample(n, m, eps, num_samples, tester):
    data0 = [sample_rand(n, m, 0, tester) for _ in range(num_samples)]
    data1 = [sample_rand(n, m, eps, tester) for _ in range(num_samples)]
    return np.array([data0, data1])


def normalize(data):
    umean = np.mean(data[0])
    nonumean = np.mean(data[1])
    return (data - umean) / (nonumean - umean)

def error_estimate(data):
    lo, hi = np.sort(data, axis=1)
    lo = lo[::-1]
    locs = np.where(lo < hi)[0]
    loc = (0 if not len(locs) else locs[0]+1)
    return loc / len(lo)

def plot_data(data):
    pylab.hist(data[0], bins=20, density=True, alpha=0.7)
    pylab.hist(data[1], bins=20, density=True, alpha=0.7)

def plot_cdf(samples, **kws):
    pylab.plot(np.sort(samples), np.arange(len(samples))/len(samples), **kws)

num_samples = 100
n = 100000
m = 100000
eps = 0.125

#XXX THIS IS USED GLOBALLY
bins = np.arange(m+1)-.5

picklename = 'figure_data4.pickle'

try:
    with open(picklename, 'rb') as f:
        d = pickle.load(f)
    TV = d['TV']
    coll = d['coll']
except FileNotFoundError:
    TV = coll = [[], []]

if True:
    TV = np.hstack([TV, get_sample(n, m, eps, num_samples, get_tv)])
    coll = np.hstack([coll, get_sample(n, m, eps, num_samples, get_coll)])
    with open(picklename, 'wb') as f:
        pickle.dump(dict(TV=TV, coll=coll), f)

print(f'{len(TV[0])} samples.  TV: {error_estimate(TV)} coll: {error_estimate(coll)}')

#plot_data(normalize(TV_results))
#plot_data(normalize(coll_results))

#ti = time.time();t,c = [lottery2.get_sample(10000, 10000, .2, 7*300, f) for f in (lottery2.get_tv, lottery2.get_coll)];print(f'C: {error_estimate(c)} TV: {error_estimate(t)} time: {time.time()-ti}')
# pickle.dump({'coll': c, 'TV': t}, f)

# This is m=n=10000, eps=0.25; figure_data.pickle is eps=0.2 but then p=0.06 for collisions
# d = pickle.load(open('figure_data2.pickle', 'rb'))



#tr = normalize(d['TV'])
#cr = normalize(d['coll'])

tr = normalize(TV)
cr = normalize(coll)

pylab.clf()
hbins = np.arange(-1, 2, 0.05)
#kws = dict(density=True, alpha=.7, bins=hbins, histtype='step', lw=4)
kws = dict(lw=2)
plot_cdf(tr[0], **kws, color='blue', label='TV, uniform')
plot_cdf(tr[1], **kws, color='dodgerblue', label='TV, nonuniform')
plot_cdf(cr[0], **kws, color='red', label='Collisions, uniform')
plot_cdf(cr[1], **kws, color='darksalmon', label='Collisions, nonuniform')
pylab.vlines(0.5, 0, 1, linestyles='dashed', color='black', label='Threshold')
pylab.legend(loc='center right')
pylab.title(r'CDF of TV and Collisions Tester')
pylab.xlim([-1, 2])
pylab.xticks([0, 1], ['Expected value\nuniform', 'Expected value\nnon-uniform'])
pylab.yticks([0, 0.5, 1])
pylab.xlabel('Statistic')
pylab.ylabel('Cumulative Density')
pylab.tight_layout()

pylab.savefig('tv-vs-coll-simulation4.pdf')


